Exploring the Nexus Between Retrievability and Query Generation Strategies

Quantifying bias in retrieval functions through document retrievability scores is vital for assessing recall-oriented retrieval systems. However, many studies investigating retrieval model bias lack validation of their query generation methods as accurate representations of retrievability for real users and their queries. This limitation results from the absence of established criteria for query generation in retrievability assessments. Typically, researchers resort to using frequent collocations from document corpora when no query log is available. In this study, we address the issue of reproducibility and seek to validate query generation methods by comparing retrievability scores generated from artificially generated queries to those derived from query logs. Our findings demonstrate a minimal or negligible correlation between retrievability scores from artificial queries and those from query logs. This suggests that artificially generated queries may not accurately reflect retrievability scores as derived from query logs. We further explore alternative query generation techniques, uncovering a variation that exhibits the highest correlation. This alternative approach holds promise for improving reproducibility when query logs are unavailable.

==> figs/plot_all_gini.py <==
import matplotlib.pyplot as plt

import pandas as pd
data = pd.read_csv('gini-values.tsv', delimiter='\t', index_col=0)

# Create a figure with a specific size
plt.figure(figsize=(8, 5))  # Width=10 inches, Height=6 inches

#for column in data.columns:
#    plt.plot(data.index, data[column], marker='o', linestyle='-', label=column)



for index, row in data.iterrows():
    plt.plot(row.index, row, marker='o', linestyle='-', label=index)
plt.xlabel('Query Sets')
plt.ylabel('Gini Values')
#plt.title('Line Chart Example')
plt.legend()

# Set Y-axis limits from 0.0 to 1.0
plt.ylim(0.0, 1.0)

plt.savefig('all_gini.pdf', dpi=300, format='pdf', bbox_inches='tight')

plt.show()




==> figs/sample_lorenx_curve_draw.py <==
import numpy as np
import matplotlib.pyplot as plt

# Generate random income distribution data (replace with your own data)
np.random.seed(0)
income_distribution = np.sort(np.random.uniform(0, 1, 10000))

# Calculate cumulative income share
cumulative_income = np.cumsum(income_distribution) / np.sum(income_distribution)

# Calculate cumulative population share
cumulative_population = np.linspace(0, 1, len(income_distribution))

# Plot the Lorenz curve
plt.figure(figsize=(6, 6))
plt.plot(cumulative_population, cumulative_income, label='Lorenz Curve', color='blue')
plt.plot([0, 1], [0, 1], linestyle='--', label='Perfect Equality', color='red')

# plt.xlabel('Cumulative Population Share')
# plt.ylabel('Cumulative Income Share')

plt.xlabel('Sorted Values in Descending Order')
plt.ylabel('Cumulative Values')
# plt.title('Lorenz Curve')
plt.legend()
plt.grid(True)

plt.savefig('sample_lorenz_curve.pdf', dpi=300, format='pdf', bbox_inches='tight')
plt.show()


